Higher Partials of fStress

We define *fDistances*, which generalize Euclidean distances, squared distances, and log distances. The least squares loss function to fit fDistances to dissimilarity data is *fStress*. We give formulas and R/C code to compute partial derivatives of orders one to four of fStress, relying heavily on the use of Fa\`a di Bruno's chain rule formula for higher derivatives.

==> check.R <==
library("numDeriv")

fList <- list (function (x)
  log(x),
  function (x)
    x,
  function (x)
    exp(x),
  function (x)
    x / (1 + x),
  function (x)
    log (1 + x))

checkD <- function (expr, order, value) {
  DD <- function(expr, name, order = 1) {
    if (order < 1)
      stop("'order' must be >= 1")
    if (order == 1)
      D(expr, name)
    else
      DD(D(expr, name), name, order - 1)
  }
  dd <- DD(expr, "x", order)
  x <- value
  return (eval (dd))
}

checkF <- function (x, fNumber, pPower, a) {
  f <- function (x, fNumber, pPower, a) {
    g <- sum (a * outer (x, x))
    return ((fList[[fNumber]](g)) ^ pPower)
  }
  h0 <- f(x, fNumber, pPower, a)
  h1 <- grad (f,
              x,
              fNumber = fNumber,
              pPower = pPower,
              a = a)
  h2 <- hessian (f,
                 x,
                 fNumber = fNumber,
                 pPower = pPower,
                 a = a)
  return (list (
    x = x,
    h0 = h0,
    h1 = h1,
    h2 = h2
  ))
}

checkS <- function (x, w, delta, p, fNumber, pPower) {
  f <- function (x, w, delta, p, fNumber, pPower) {
    r <- length (x)
    n <- round (r / p)
    d <- as.vector(dist(matrix(x, n, p))) ^ 2
    e <- fList[[fNumber]](d) ^ pPower
    sum (w * (delta - e) ^ 2) / 2
  }
  h0 <-
    f(
      x,
      w = w,
      delta = delta,
      p = p,
      fNumber = fNumber,
      pPower = pPower
    )
  h1 <-
    grad (
      f,
      x,
      w = w,
      delta = delta,
      p = p,
      fNumber = fNumber,
      pPower = pPower
    )
  h2 <-
    hessian (
      f,
      x,
      w = w,
      delta = delta,
      p = p,
      fNumber = fNumber,
      pPower = pPower
    )
  return (list (
    x = x,
    h0 = h0,
    h1 = h1,
    h2 = h2
  ))
}


==> fStress.R <==
dyn.load("fStress.so")

fLogR <- function (x) {
  h <-
    .C(
      "fStressLog",
      x = as.double (x),
      f0 = as.double(0),
      f1 = as.double(0),
      f2 = as.double(0),
      f3 = as.double(0),
      f4 = as.double(0)
    )
  return (list (
    x = h$x,
    f0 = h$f0,
    f1 = h$f1,
    f2 = h$f2,
    f3 = h$f3,
    f4 = h$f4
  ))
}

fIdeR <- function (x) {
  h <-
    .C(
      "fStressIdentity",
      x = as.double (x),
      f0 = as.double(0),
      f1 = as.double(0),
      f2 = as.double(0),
      f3 = as.double(0),
      f4 = as.double(0)
    )
  return (list (
    x = h$x,
    f0 = h$f0,
    f1 = h$f1,
    f2 = h$f2,
    f3 = h$f3,
    f4 = h$f4
  ))
}

fExpR <- function (x) {
  h <-
    .C(
      "fStressExponent",
      x = as.double (x),
      f0 = as.double(0),
      f1 = as.double(0),
      f2 = as.double(0),
      f3 = as.double(0),
      f4 = as.double(0)
    )
  return (list (
    x = h$x,
    f0 = h$f0,
    f1 = h$f1,
    f2 = h$f2,
    f3 = h$f3,
    f4 = h$f4
  ))
}

fBndR <- function (x) {
  h <-
    .C(
      "fStressBounded",
      x = as.double (x),
      f0 = as.double(0),
      f1 = as.double(0),
      f2 = as.double(0),
      f3 = as.double(0),
      f4 = as.double(0)
    )
  return (list (
    x = h$x,
    f0 = h$f0,
    f1 = h$f1,
    f2 = h$f2,
    f3 = h$f3,
    f4 = h$f4
  ))
}

fLgoR <- function (x) {
  h <-
    .C(
      "fStressLogPlusOne",
      x = as.double (x),
      f0 = as.double(0),
      f1 = as.double(0),
      f2 = as.double(0),
      f3 = as.double(0),
      f4 = as.double(0)
    )
  return (list (
    x = h$x,
    f0 = h$f0,
    f1 = h$f1,
    f2 = h$f2,
    f3 = h$f3,
    f4 = h$f4
  ))
}

fPowR <- function (x, fNumber, pPower) {
  h <-
    .C(
      "fStressPower",
      x = as.double(x),
      fNumber = as.integer (fNumber),
      ppower = as.double (pPower),
      f0 = as.double(0),
      f1 = as.double(0),
      f2 = as.double(0),
      f3 = as.double(0),
      f4 = as.double(0)
    )
  return (list (
    x = h$x,
    f0 = h$f0,
    f1 = h$f1,
    f2 = h$f2,
    f3 = h$f3,
    f4 = h$f4
  ))
}

faaR <- function(x, fNumber, pPower, a) {
  n <- length (x)
  h <-
    .C(
      "faa_di_bruno",
      x = as.double(x),
      n = as.integer(n),
      fNumber = as.integer(fNumber - 1),
      pPower = as.double(pPower),
      a = as.double(a),
      ax = as.double (rep(0, n)),
      gx = as.double(0),
      h0 = as.double (0),
      h1 = as.double(rep (0, n)),
      h2 = as.double (rep(0, n ^ 2)),
      h3 = as.double (rep (0, n ^ 3)),
      h4 = as.double (rep(0, n ^ 4))
    )
  return (list (
    gx = h$gx,
    h0 = h$h0,
    h1 = h$h1,
    h2 = h$h2,
    h3 = h$h3,
    h4 = h$h4
  ))
}

fStressR <- function (x, w, delta, p, fNumber, pPower) {
  r <- length (x)
  m <- length (w)
  n <- round (r / p)
  hh <-
    .C(
      "fStressPartials",
      x = as.double (x),
      w = as.double (w),
      delta = as.double (delta),
      n = as.integer (n),
      p = as.integer (p),
      fNumber = as.integer (fNumber - 1),
      pPower = as.double (pPower),
      stress = as.double (0),
      qdist = as.double (rep(0, m)),
      fdist = as.double (rep(0, m)),
      h1 = as.double (rep(0, r)),
      h2 = as.double (rep(0, r ^ 2)),
      h3 = as.double (rep(0, r ^ 3)),
      h4 = as.double (rep(0, r ^ 4))
    )
  return (
    list(
      x = x,
      stress = hh$stress,
      qdist = hh$qdist,
      fdist = hh$fdist,
      h1 = hh$h1,
      h2 = hh$h2,
      h3 = hh$h3,
      h4 = hh$h4
    )
  )
}


==> fStress.c <==
#include "fStress.h"

void fStressLog(const double *x, double *f0, double *f1, double *f2, double *f3,
                double *f4) {
    double xx = *x;
    *f0 = log(xx);
    *f1 = 1 / xx;
    *f2 = -1 / SQUARE(xx);
    *f3 = 2 / THIRD(xx);
    *f4 = -6 / FOURTH(xx);
    return;
}

void fStressIdentity(const double *x, double *f0, double *f1, double *f2,
                     double *f3, double *f4) {
    double xx = *x;
    *f0 = xx;
    *f1 = 1.0;
    *f2 = 0.0;
    *f3 = 0.0;
    *f4 = 0.0;
    return;
}

void fStressExponent(const double *x, double *f0, double *f1, double *f2,
                     double *f3, double *f4) {
    double xx = *x;
    *f0 = exp(xx);
    *f1 = exp(xx);
    *f2 = exp(xx);
    *f3 = exp(xx);
    *f4 = exp(xx);
    return;
}

void fStressBounded(const double *x, double *f0, double *f1, double *f2,
                    double *f3, double *f4) {
    double xx = *x, xz = 1.0 + xx;
    *f0 = xx / xz;
    *f1 = 1.0 / SQUARE(xz);
    *f2 = -2.0 / THIRD(xz);
    *f3 = 6.0 / FOURTH(xz);
    *f4 = -24.0 / FIFTH(xz);
    return;
}

void fStressLogPlusOne(const double *x, double *f0, double *f1, double *f2,
                       double *f3, double *f4) {
    double xx = *x, xp = 1.0 + xx, xz = 1 / xp;
    *f0 = log(xp);
    *f1 = xz;
    *f2 = -SQUARE(xz);
    *f3 = 2.0 * THIRD(xz);
    *f4 = -6.0 * FOURTH(xz);
}

void (*fStressTable[5])(const double *, double *, double *, double *, double *,
                        double *) = {fStressLog, fStressIdentity,
                                     fStressExponent, fStressBounded,
                                     fStressLogPlusOne};

void fStressPower(const double *x, const int *fNumber, const double *ppar,
                  double *g0, double *g1, double *g2, double *g3, double *g4) {
    double f0, f1, f2, f3, f4, pp = *ppar;
    (void)fStressTable[*fNumber](x, &f0, &f1, &f2, &f3, &f4);
    *g0 = pow(f0, pp);
    *g1 = pp * f1 * pow(f0, pp - 1.0);
    *g2 = pp * (pp - 1.0) * pow(f0, pp - 2.0) * SQUARE(f1);
    *g2 += pp * pow(f0, pp - 1.0) * f2;
    *g3 = pp * (pp - 1.0) * (pp - 2.0) * pow(f0, pp - 3.0) * THIRD(f1);
    *g3 += 3.0 * pp * (pp - 1.0) * pow(f0, pp - 2.0) * f1 * f2;
    *g3 += pp * pow(f0, pp - 1.0) * f3;
    *g4 = pp * (pp - 1.0) * (pp - 2.0) * (pp - 3.0) * pow(f0, pp - 4.0) *
          FOURTH(f1);
    *g4 += 6.0 * pp * (pp - 1.0) * (pp - 2.0) * pow(f0, pp - 3.0) * SQUARE(f1) *
           f2;
    *g4 += 4.0 * pp * (pp - 1.0) * pow(f0, pp - 2.0) * (f1 * f3);
    *g4 += 3.0 * pp * (pp - 1.0) * pow(f0, pp - 2.0) * SQUARE(f2);
    *g4 += pp * pow(f0, pp - 1.0) * f4;
}

void fStressFaaDiBruno(const double *x, const int *n, const int *p,
                       const int *u, const int *v, const int *fNumber,
                       const double *par, double *ax, double *gx, double *h0,
                       double *h1, double *h2, double *h3, double *h4) {
    double f0, f1, f2, f3, f4;
    int nn = *n, uu = *u, vv = *v, pp = *p, np = nn * pp;
    *gx = 0.0;
    for (int i = 1; i <= np; i++) {
        ax[VINDEX(i)] = 0.0;
    }
    for (int s = 1; s <= pp; s++) {
        double xuv = x[MINDEX(uu, s, nn)] - x[MINDEX(vv, s, nn)];
        ax[MINDEX(uu, s, nn)] = xuv;
        ax[MINDEX(vv, s, nn)] = -xuv;
    }
    for (int i = 1; i <= np; i++) {
        *gx += ax[VINDEX(i)] * x[VINDEX(i)];
    }
    (void)fStressPower(gx, fNumber, par, &f0, &f1, &f2, &f3, &f4);
    *h0 = f0;
    for (int i = 1; i <= np; i++) {
        h1[VINDEX(i)] = 2.0 * f1 * ax[VINDEX(i)];
    }
    for (int i = 1; i <= np; i++) {
        for (int j = 1; j <= np; j++) {
            h2[MINDEX(i, j, np)] = 2.0 * f1 * ASEEK(nn, pp, uu, vv, i, j) +
                                   4.0 * f2 * ax[VINDEX(i)] * ax[VINDEX(j)];
        }
    }
    for (int i = 1; i <= np; i++) {
        for (int j = 1; j <= np; j++) {
            for (int k = 1; k <= np; k++) {
                h3[AINDEX(i, j, k, np, np)] =
                    4.0 * f2 *
                    ((ax[VINDEX(i)] * ASEEK(nn, pp, uu, vv, j, k)) +
                     (ax[VINDEX(j)] * ASEEK(nn, pp, uu, vv, i, k)) +
                     (ax[VINDEX(k)] * ASEEK(nn, pp, uu, vv, i, j)));
                h3[AINDEX(i, j, k, nn, nn)] +=
                    8.0 * f3 * ax[VINDEX(i)] * ax[VINDEX(j)] * ax[VINDEX(k)];
            }
        }
    }
    for (int i = 1; i <= np; i++) {
        for (int j = 1; j <= np; j++) {
            for (int k = 1; k <= np; k++) {
                for (int l = 1; l <= np; l++) {
                    h4[CINDEX(i, j, k, l, np, np, np)] =
                        4.0 * f2 *
                        (ASEEK(nn, pp, uu, vv, j, l) *
                             ASEEK(nn, pp, uu, vv, i, k) +
                         ASEEK(nn, pp, uu, vv, i, l) *
                             ASEEK(nn, pp, uu, vv, j, k));
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        16.0 * f4 * ax[VINDEX(i)] * ax[VINDEX(j)] *
                        ax[VINDEX(k)] * ax[VINDEX(l)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * ASEEK(nn, pp, uu, vv, i, l) * ax[VINDEX(j)] *
                        ax[VINDEX(k)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * ASEEK(nn, pp, uu, vv, j, l) * ax[VINDEX(i)] *
                        ax[VINDEX(k)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * ASEEK(nn, pp, uu, vv, k, l) * ax[VINDEX(j)] *
                        ax[VINDEX(j)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * ASEEK(nn, pp, uu, vv, i, k) * ax[VINDEX(j)] *
                        ax[VINDEX(l)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * ASEEK(nn, pp, uu, vv, j, k) * ax[VINDEX(i)] *
                        ax[VINDEX(l)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * ASEEK(nn, pp, uu, vv, i, j) * ax[VINDEX(k)] *
                        ax[VINDEX(l)];
                }
            }
        }
    }
    return;
}

void faa_di_bruno(const double *x, const int *n, const int *fNumber,
                  const double *par, const double *a, double *ax, double *gx,
                  double *h0, double *h1, double *h2, double *h3, double *h4) {
    double f0, f1, f2, f3, f4;
    int nn = *n;
    *gx = 0.0;
    for (int i = 1; i <= nn; i++) {
        ax[VINDEX(i)] = 0.0;
        for (int j = 1; j <= nn; j++) {
            ax[VINDEX(i)] += a[MINDEX(i, j, nn)] * x[VINDEX(j)];
        }
        *gx += ax[VINDEX(i)] * x[VINDEX(i)];
    }
    (void)fStressPower(gx, fNumber, par, &f0, &f1, &f2, &f3, &f4);
    *h0 = f0;
    for (int i = 1; i <= nn; i++) {
        h1[VINDEX(i)] = 2.0 * f1 * ax[VINDEX(i)];
    }
    for (int i = 1; i <= nn; i++) {
        for (int j = 1; j <= nn; j++) {
            h2[MINDEX(i, j, nn)] = 2.0 * f1 * a[MINDEX(i, j, nn)] +
                                   4.0 * f2 * ax[VINDEX(i)] * ax[VINDEX(j)];
        }
    }
    for (int i = 1; i <= nn; i++) {
        for (int j = 1; j <= nn; j++) {
            for (int k = 1; k <= nn; k++) {
                h3[AINDEX(i, j, k, nn, nn)] =
                    4.0 * f2 *
                    ((ax[VINDEX(i)] * a[MINDEX(j, k, nn)]) +
                     (ax[VINDEX(j)] * a[MINDEX(i, k, nn)]) +
                     (ax[VINDEX(k)] * a[MINDEX(i, j, nn)]));
                h3[AINDEX(i, j, k, nn, nn)] +=
                    8.0 * f3 * ax[VINDEX(i)] * ax[VINDEX(j)] * ax[VINDEX(k)];
            }
        }
    }
    for (int i = 1; i <= nn; i++) {
        for (int j = 1; j <= nn; j++) {
            for (int k = 1; k <= nn; k++) {
                for (int l = 1; l <= nn; l++) {
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] =
                        4.0 * f2 *
                        (a[MINDEX(j, l, nn)] * a[MINDEX(i, k, nn)] +
                         a[MINDEX(i, l, nn)] * a[MINDEX(j, k, nn)]);
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        16.0 * f4 * ax[VINDEX(i)] * ax[VINDEX(j)] *
                        ax[VINDEX(k)] * ax[VINDEX(l)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * a[MINDEX(i, l, nn)] * ax[VINDEX(j)] *
                        ax[VINDEX(k)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * a[MINDEX(j, l, nn)] * ax[VINDEX(i)] *
                        ax[VINDEX(k)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * a[MINDEX(k, l, nn)] * ax[VINDEX(j)] *
                        ax[VINDEX(j)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * a[MINDEX(i, k, nn)] * ax[VINDEX(j)] *
                        ax[VINDEX(l)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * a[MINDEX(j, k, nn)] * ax[VINDEX(i)] *
                        ax[VINDEX(l)];
                    h4[CINDEX(i, j, k, l, nn, nn, nn)] +=
                        8.0 * f3 * a[MINDEX(i, j, nn)] * ax[VINDEX(k)] *
                        ax[VINDEX(l)];
                }
            }
        }
    }
    return;
}

void fStressPartials(const double *x, const double *w, const double *delta,
                     const int *n, const int *p, const int *fNumber,
                     const double *par, double *stress, double *d, double *fd,
                     double *f1, double *f2, double *f3, double *f4) {
    double par2 = 2 * *par, nn = *n, pp = *p, np = nn * pp, gx, hx, h0, g0;
    double *ax = (double *)calloc((size_t)np, sizeof(double));
    double *h1 = (double *)calloc((size_t)np, sizeof(double));
    double *h2 = (double *)calloc((size_t)SQUARE(np), sizeof(double));
    double *h3 = (double *)calloc((size_t)THIRD(np), sizeof(double));
    double *h4 = (double *)calloc((size_t)FOURTH(np), sizeof(double));
    double *g1 = (double *)calloc((size_t)np, sizeof(double));
    double *g2 = (double *)calloc((size_t)SQUARE(np), sizeof(double));
    double *g3 = (double *)calloc((size_t)THIRD(np), sizeof(double));
    double *g4 = (double *)calloc((size_t)FOURTH(np), sizeof(double));
    *stress = 0.0;
    for (int j = 1; j <= nn - 1; j++) {
        for (int i = j + 1; i <= nn; i++) {
            int k = SINDEX(i, j, nn);
            (void)fStressFaaDiBruno(x, n, p, &i, &j, fNumber, par, ax, &hx, &h0,
                                    h1, h2, h3, h4);
            d[k] = hx;
            fd[k] = h0;
            *stress += w[k] * SQUARE(delta[k] - fd[k]);
            (void)fStressFaaDiBruno(x, n, p, &i, &j, fNumber, &par2, ax, &gx,
                                    &g0, g1, g2, g3, g4);
            for (int r = 1; r <= np; r++) {
                int ind = VINDEX(r);
                f1[ind] += w[k] * (0.5 * g1[ind] - delta[k] * h1[ind]);
                for (int s = 1; s <= np; s++) {
                    int ind = MINDEX(r, s, np);
                    f2[ind] += w[k] * (0.5 * g2[ind] - delta[k] * h2[ind]);
                    for (int t = 1; t <= np; t++) {
                        int ind = AINDEX(r, s, t, np, np);
                        f3[ind] += w[k] * (0.5 * g3[ind] - delta[k] * h3[ind]);
                        for (int u = 1; u <= np; u++) {
                            int ind = CINDEX(r, s, t, u, np, np, np);
                            f4[ind] +=
                                w[k] * (0.5 * g4[ind] - delta[k] * h4[ind]);
                        }
                    }
                }
            }
        }
    }
    *stress /= 2.0;
    free(ax);
    free(h1);
    free(h2);
    free(h3);
    free(h4);
    free(g1);
    free(g2);
    free(g3);
    free(g4);
}


==> fStress.h <==
#ifndef FSTRESS_H
#define FSTRESS_H

#include <math.h>
#include <stdbool.h>
#include <stdio.h>
#include <stdlib.h>

static inline int VINDEX(const int);
static inline int MINDEX(const int, const int, const int);
static inline int SINDEX(const int, const int, const int);
static inline int TINDEX(const int, const int, const int);
static inline int AINDEX(const int, const int, const int, const int, const int);
static inline int CINDEX(const int, const int, const int, const int, const int, const int, const int);

static inline double SQUARE(const double);
static inline double THIRD(const double);
static inline double FOURTH(const double);
static inline double FIFTH(const double);

static inline double MAX(const double, const double);
static inline double MIN(const double, const double);
static inline int IMIN(const int, const int);
static inline int IMAX(const int, const int);
static inline int IMOD(const int, const int);

static inline int ASEEK(const int, const int, const int, const int, const int, const int);

static inline int VINDEX(const int i) { return i - 1; }

static inline int MINDEX(const int i, const int j, const int n) {
    return (i - 1) + (j - 1) * n;
}

static inline int AINDEX(const int i, const int j, const int k, const int n,
                         const int m) {
    return (i - 1) + (j - 1) * n + (k - 1) * n * m;
}

static inline int CINDEX(const int i, const int j, const int k, const int l, const int n,
                         const int m, const int r) {
    return (i - 1) + (j - 1) * n + (k - 1) * n * m + (l - 1) * n * m * r;
}

static inline int SINDEX(const int i, const int j, const int n) {
    return ((j - 1) * n) - (j * (j - 1) / 2) + (i - j) - 1;
}

static inline int TINDEX(const int i, const int j, const int n) {
    return ((j - 1) * n) - ((j - 1) * (j - 2) / 2) + (i - (j - 1)) - 1;
}

static inline double SQUARE(const double x) { return x * x; }
static inline double THIRD(const double x) { return x * x * x; }
static inline double FOURTH(const double x) { return x * x * x * x; }
static inline double FIFTH(const double x) { return x * x * x * x * x; }

static inline double MAX(const double x, const double y) {
    return (x > y) ? x : y;
}

static inline double MIN(const double x, const double y) {
    return (x < y) ? x : y;
}

static inline int IMAX(const int x, const int y) { return (x > y) ? x : y; }

static inline int IMIN(const int x, const int y) { return (x < y) ? x : y; }

static inline int IMOD(const int x, const int y) {
    return (((x % y) == 0) ? y : (x % y));
}

static inline int ASEEK(const int n, const int p, const int u, const int v, const int i, const int j) {
    int value = 0;
    if (abs (i - j) < n) {
        for (int s = 1; s <= p; s++) {
            int k = (s - 1) * n;
            if ((i == (u + k)) && (j == (u + k))) {
                value = 1;
            }
            if ((i == (u + k)) && (j == (v + k))) {
                value = -1;
            }
            if ((i == (v + k)) && (j == (u + k))) {
                value = -1;
            }
            if ((i == (v + k)) && (j == (v + k))) {
                value = 1;
            }
        }
    }
    return (value);
}


#endif /* FSTRESS_H */

